Using 3-D LiDAR Data for Safe Physical Human-Robot Interaction

This paper explores the use of 3D lidar in a physical Human-Robot Interaction (pHRI) scenario. To achieve the aforementioned, experiments were conducted to mimic a modern shop-floor environment. Data was collected from a pool of seventeen participants while performing pre-determined tasks in a shared workspace with the robot. To demonstrate an end-to-end case; a perception pipeline was developed that leverages reflectivity, signal, near-infrared, and point-cloud data from a 3-D lidar. This data is then used to perform safety based control whilst satisfying the speed and separation monitoring (SSM) criteria. In order to support the perception pipeline, a state-of-the-art object detection network was leveraged and fine-tuned by transfer learning. An analysis is provided along with results of the perception and the safety based controller. Additionally, this system is compared with the previous work.

==> participants.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import colors
from wordcloud import WordCloud

plt.style.use("ggplot")
plt.rcParams["figure.figsize"] = (4.5, 3)

plt.rcParams.update({'font.size': 10})
plt.rcParams['text.usetex'] = True
plt.rcParams['axes.axisbelow'] = True

heights = np.array([1.57, 1.83, 1.78, 1.68, 1.8, 1.55, 1.84, 1.75, 
                    1.55, 1.63, 1.57, 1.85, 1.68, 1.7, 1.7, 1.68])
weights = np.array([49.44, 117.93, 106.59, 75.3, 136.08, 54.43, 95.25, 70.31,
                    68.04, 67.13, 54.43, 90.71, 122.5, 74.8, 58.8, 68])
age = [23,37,28,23,31,25,23,19, 
       27 ,27, 23, 24, 21, 25, 24, 20]
participants = ["P"+str(each+1) for each in range(8)]

clothes = [
["gray cotton hoodie: black jeans"],
["blue top: gray pants"],
["red hoodie: blue jeans"],
["white tshirt: blue jeans"],
["black hoodie: black sweatpant"],
["black top: blue jeans"],
["cotton hoodie: sweatpants"],
["cotton grey hoodie: blue jeans"]
]
print(len(clothes))

cll = """
Gray Cotton Hoodie, Black jean Pants
Blue Top, gray pants
Red hoodie Blue Jeans
White Tshirt, Blue Jeans
Black hoodie, Black sweatpant
Black top and blue jeans
Cotton hoodie and sweatpants
Cotton grey hoodie, blue jeans
Blue jeans, gray sweatshirt
White tshirt, black cotton trousers
Black cotton tshirt, brown denim pants
white hoodie, black jeans
blue denim, red tshirt
black t-shirt, blue jeans
gray tshirt, blue jeans
grey hoodie, black jeans
black tshirt, black trackpants
"""
cll = cll.strip().lower()


wc = WordCloud(max_font_size=60).generate(cll)
print(wc)
plt.axis("off")
plt.imshow(wc, interpolation="bilinear")
plt.imsave("clothes-word-cloud.jpeg", wc)
plt.show()


for h,w in zip(heights, weights):
    plt.scatter(w, h)

for i, txt in enumerate(age):
    x_offset = 0
    y_offset = 0
    if i%2 == 0:
        x_offset = 2
        y_offset = -0.01
    else:
        x_offset = -4
        y_offset = 0.001
    plt.annotate("P" + str(i+1) + "(" + str(txt) + "y)", (weights[i]+x_offset, heights[i]+0.005 + y_offset), color="black", fontsize=7)


plt.xlabel("Weight (kgs)", color="black")

plt.ylabel("Height (meters)", color="black")

plt.title("Participant Distribution")

plt.xticks(color="black")
plt.yticks(color="black")

plt.grid(visible=True)
# plt.legend(('Ground Truth', 'Lidar'), loc='upper right')

# the_table = plt.table(cellText=clothes,
#                       rowLabels=participants,
#                     #   rowColours=colors,
#                     #   colLabels=columns,
#                       loc='right', colWidths=[.5]*2)
# the_table.scale(1,4.5)
# plt.subplots_adjust(left=0, bottom=0.2)
# plt.figure(3)
# plt.imshow(wordcloud, interpolation='bilinear')
# plt.axis("off")
plt.savefig("participants.pdf", format="pdf", bbox_inches="tight")
plt.show()
